Linear perturbations in spherically symmetric dust cosmologies including a cosmological constant

We study the dynamical behaviour of gauge-invariant linear perturbations in spherically symmetric dust cosmologies including a cosmological constant. In contrast to spatially homogeneous FLRW models, the reduced degree of spatial symmetry causes a non-trivial dynamical coupling of gauge-invariant quantities already at first order perturbation theory and the strength and influence of this coupling on the spacetime evolution is investigated here. We present results on the underlying dynamical equations augmented by a cosmological constant and integrate them numerically. We also present a method to derive cosmologically relevant initial variables for this setup. Estimates of angular power spectra for each metric variable are computed and evaluated on the central observer's past null cone. By comparing the full evolution to the freely evolved initial profiles, the coupling strength will be determined for a best fit radially inhomogeneous patch obtained in previous works (see Redlich et. al. (2014)). We find that coupling effects are not noticeable within the cosmic variance limit and can therefore safely be neglected for a relevant cosmological scenario. On the contrary, we find very strong coupling effects in a best fit spherical void model matching the distance redshift relation of SNe which is in accordance with previous findings using parametric void models.

==> figures/copy_plots.sh <==
#!/usr/bin/bash

###small script that copies and renames the plot files generated by plot_results_LambdaLTB.py
###appropriately

CORE_PATH=/data/smeyer/Results/flat_approx 

echo "copy initial conditions plots" && \
cp ${CORE_PATH}/reference_LambdaCDM/plots/initial_conditions/* initial_conditions/ && \

echo "copy LambdaLTB plots" &&  \
cp ${CORE_PATH}/best_fit_LambdaLTB/plots/PowerSpectra/powerspectra.pdf PowerSpectra/powerspectra_LambdaLTB.pdf && \
cp ${CORE_PATH}/best_fit_LambdaLTB/plots/coupling_strength/averaged_coupling_strength.pdf coupling_strength/averaged_coupling_strength_LambdaLTB.pdf && \

echo "copy LTB plots" && \
cp ${CORE_PATH}/best_fit_void_H0_SN_EdS/plots/PowerSpectra/powerspectra.pdf PowerSpectra/powerspectra_LTB.pdf && \
cp ${CORE_PATH}/best_fit_void_H0_SN_EdS/plots/coupling_strength/averaged_coupling_strength.pdf coupling_strength/averaged_coupling_strength_LTB.pdf && \

echo "copy LambdaCDM plots" && \
cp ${CORE_PATH}/reference_LambdaCDM/plots/PowerSpectra/powerspectra.pdf PowerSpectra/powerspectra_LambdaCDM.pdf && \
cp ${CORE_PATH}/reference_LambdaCDM/plots/coupling_strength/averaged_coupling_strength.pdf coupling_strength/averaged_coupling_strength_LambdaCDM.pdf && \

echo "copy combined plots" && \
cp ${CORE_PATH}/combined_results/combined_coupling_strength.pdf coupling_strength/combined_coupling_strength.pdf && \

echo "finished"

